Non-linear response in extended systems: a real-time approach

In this thesis we present a new formalism to study linear and non-linear response in extended systems. Our approach is based on real-time solution of an effective Schr\"odinger equation. The coupling between electrons and external field is described by means of Modern Theory of Polarization. Correlation effects are derived from Green's function theory. We show that the inclusion of local-field effects and electron-hole interaction is crucial to predict and reproduce second and third harmonic generation in low dimensional structures, where strong bound excitons are present. Finally in the last part we introduce a real-time density functional approach suitable for infinite periodic crystals in which we work within the so-called length gauge and calculate the polarisation as a dynamical Berry's phase. This approach, in addition to the electron density considers also the macroscopic polarisation as a main variable to correctly treat periodic crystals in presence of electric fields within a density functional framework.

==> compile.sh <==
rm -f hdr.aux hdr.toc hdr.blg hdr.bbl hdr.log
pdflatex hdr.tex 
bibtex hdr 
pdflatex hdr.tex 
pdflatex hdr.tex
bibtex hdr 
pdflatex hdr.tex

